Qualities of Quality: A Tertiary Review of Software Quality Measurement Research

This paper presents a tertiary review of software quality measurement research. To conduct this review, we examined an initial dataset of 7,811 articles and found 75 relevant and high-quality secondary analyses of software quality research. Synthesizing this body of work, we offer an overview of perspectives, measurement approaches, and trends. We identify five distinct perspectives that conceptualize quality as heuristic, as maintainability, as a holistic concept, as structural features of software, and as dependability. We also identify three key challenges. First, we find widespread evidence of validity questions with common measures. Second, we observe the application of machine learning methods without adequate evaluation. Third, we observe the use of aging datasets. Finally, from these observations, we sketch a path toward a theoretical framework that will allow software engineering researchers to systematically confront these weaknesses while remaining grounded in the experiences of developers and the real world in which code is ultimately deployed.

==> resources/preamble.R <==
bold <- function(x) {paste('{\\textbf{',x,'}}', sep ='')}
gray <- function(x) {paste('{\\textcolor{gray}{',x,'}}', sep ='')}
wrapify <- function (x) {paste("{", x, "}", sep="")}

#; now broken up into small files so we'll bring 'em all in together
r <- do.call("c", lapply(paste("knitr_rdata/", list.files("knitr_rdata"), sep=""),
                         function (x) {load(x); return(r)}))

#do.call: "c" ==> function you want to call
#then list of args

attach(r)

f <- function (x) {formatC(x, format="d", big.mark=',')}

format.percent <- function(x) {paste(f(x*100),"\\%",sep='')}

format.day.ordinal <- function(x) {
    day <- format(x,format="%d")
    daylast <- substr(day,nchar(day),nchar(day))
    dayfirst <- substr(day,1,1)
    if(dayfirst == '0')
        day = daylast

    if( daylast == "1")
        day <- paste0(day,"st")
    else if(daylast == "2")
        day <- paste0(day,"nd")
    else if (daylast == "3")
        day <- paste0(day,"rd")
    else
        day <- paste0(day,"th")
        
    return(day)
}

format.month <- function(x){
    return( format(x,format='%B %Y'))
}

format.date <- function(x) {
    return(paste(format(x,format = '%B'),format.day.ordinal(x),format(x,format='%Y'),sep=' '))
}

format.pvalue <- function (x, digits=3) {
    threshold <- 1*10^(-1*digits)
    x <- round(x, digits)
    if (x < threshold) {
        return(paste("p<", threshold, sep=""))
    } else {
        return(paste("p=", x, sep=""))
    }
}


